Non-analytic terms of string amplitudes from partial waves

We describe a general formalism based on the partial-wave decomposition to compute the iterative $s$-channel discontinuity of four-point amplitudes at any loop order. As an application, we focus on the low-energy expansions of type I and II superstring amplitudes. Besides providing new results for their leading and sub-leading logarithmic contributions beyond genus one, our approach elucidates the general structure of non-analytic threshold terms. In the case of open strings, the use of orthogonal colour projectors allows us to efficiently compute all contributions from different worldsheet topologies at a given loop order.

==> anc/open_string_results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    137484,       3923]
NotebookOptionsPosition[    132016,       3839]
NotebookOutlinePosition[    132432,       3856]
CellTagsIndexPosition[    132389,       3853]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Open string results", "Chapter",
 CellChangeTimes->{{3.930629081310684*^9, 
  3.930629086103952*^9}},ExpressionUUID->"24be2b78-b899-4d97-8d41-\
3561bae34ff1"],

Cell[TextData[{
 "Note:\n1) The notebook contains the \[Alpha]\[CloseCurlyQuote] expansion as \
in  (5.27)-(5.32) for the first 6 orders beyond pure super Yang-Mills \n2) We \
have not included the pure Yang-Mills result.\n3) The even zeta are \
evaluated, i.e. Zeta[2]= ",
 Cell[BoxData[
  FractionBox[
   SuperscriptBox["\[Pi]", "2"], "6"]],
  CellChangeTimes->{{3.930605205888822*^9, 3.930605214331492*^9}, {
   3.9306053304064827`*^9, 3.9306053313863792`*^9}, {3.930606406898295*^9, 
   3.930606409764839*^9}, {3.9306064815420218`*^9, 3.9306064856101027`*^9}},
  ExpressionUUID->"2ff5938b-a17c-4162-ac87-2e5e5c530105"],
 ", etc. \n4) The notation follows the main text, \[Alpha]p stands for the \
string length \[Alpha]\[CloseCurlyQuote] , n is the rank of the gauge group \
(which in the text is indicated with the capital letter N) and s,t,u are the  \
(dimensionful) Mandelstam variables"
}], "Text",
 CellChangeTimes->{{3.9306078676081142`*^9, 3.9306081007004337`*^9}, {
  3.930608214807304*^9, 3.93060829106701*^9}, {3.930608405724475*^9, 
  3.930608420399984*^9}, {3.9306117762080708`*^9, 3.930611796623445*^9}, {
  3.930620488386779*^9, 3.930620507007641*^9}, {3.93062212556227*^9, 
  3.930622159285315*^9}, {3.9306230147531652`*^9, 3.9306230178496523`*^9}, {
  3.93062386772365*^9, 
  3.930623875497292*^9}},ExpressionUUID->"2d6b3f5a-3264-493f-9728-\
a9b05c02efd3"],

Cell[CellGroupData[{

Cell["One loop ", "Section",
 CellChangeTimes->{{3.930606765830595*^9, 
  3.930606811368781*^9}},ExpressionUUID->"8fd64ff3-5da1-4430-a152-\
d7521cef8e40"],

Cell[CellGroupData[{

Cell[TextData[{
 "single trace ",
 Cell[BoxData[
  SubscriptBox[
   SuperscriptBox["V", 
    RowBox[{"(", 
     RowBox[{"1", ",", "n"}], ")"}]], "1234"]],ExpressionUUID->
  "87e52e02-0804-45d6-ac4c-549e76113879"],
 " "
}], "Subsection",
 CellChangeTimes->{{3.9306053331450233`*^9, 3.930605338425955*^9}, {
  3.930606673317842*^9, 3.9306067243463497`*^9}, {3.930606784004766*^9, 
  3.9306067863259706`*^9}, {3.930607650180211*^9, 3.930607771156225*^9}, {
  3.930608187657055*^9, 3.930608198681229*^9}, {3.93061981785776*^9, 
  3.930619818615938*^9}, {3.930619920632412*^9, 3.9306199269358*^9}, {
  3.930628907093017*^9, 3.930628914973983*^9}, {3.93062900679664*^9, 
  3.9306290088379183`*^9}},ExpressionUUID->"b942bd6a-359e-4aef-a6d9-\
8da928f40363"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["\[Alpha]p", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s", "3"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"-", "s"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["t", "3"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"-", "t"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "u"}], "]"}]}]}], ")"}]}], "1080"]}]], "Input",
 CellChangeTimes->{{3.9306287625748568`*^9, 
  3.930628772574255*^9}},ExpressionUUID->"2b40bc3e-36e2-41c0-9769-\
4602aba85dc6"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", "1260"], 
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Alpha]p", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["s", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "22"}], "+", 
            RowBox[{"4", " ", "n"}]}], ")"}], " ", "s"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", "t"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "s"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["t", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", "s"}], "-", 
         RowBox[{"22", " ", "t"}], "+", 
         RowBox[{"4", " ", "n", " ", "t"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "t"}], "]"}]}], "-", 
      RowBox[{"14", " ", 
       SuperscriptBox["u", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "u"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.930628764648622*^9},ExpressionUUID->"f0057c36-332a-4a22-af16-\
62b64408d4c0"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", "1814400"], 
   RowBox[{
    SuperscriptBox["\[Pi]", "6"], " ", 
    SuperscriptBox["\[Alpha]p", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["s", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "219"}], "+", 
            RowBox[{"92", " ", "n"}]}], ")"}], " ", 
          SuperscriptBox["s", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"15", "-", 
            RowBox[{"8", " ", "n"}]}], ")"}], " ", "s", " ", "t"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"4", " ", "n"}]}], ")"}], " ", 
          SuperscriptBox["t", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "s"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["t", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"4", " ", "n"}]}], ")"}], " ", 
          SuperscriptBox["s", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"15", "-", 
            RowBox[{"8", " ", "n"}]}], ")"}], " ", "s", " ", "t"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "219"}], "+", 
            RowBox[{"92", " ", "n"}]}], ")"}], " ", 
          SuperscriptBox["t", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "t"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", 
          SuperscriptBox["t", "2"]}], "+", 
         RowBox[{"7", " ", "t", " ", "u"}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["u", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "u"}], "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.930628767394779*^9},ExpressionUUID->"1ea979bf-4419-44fd-8609-\
24289bb290b2"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", "30240"], 
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Alpha]p", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["s", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "s"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "s"}], "-", "t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "s"}], "+", "t"}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "208"}], "+", 
               RowBox[{"38", " ", "n"}]}], ")"}], " ", 
             SuperscriptBox["s", "3"]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"2", " ", "n"}]}], ")"}], " ", 
             SuperscriptBox["s", "2"], " ", "t"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "s", " ", 
             SuperscriptBox["t", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
             SuperscriptBox["t", "3"]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "t"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "s"}], "+", 
            RowBox[{"3", " ", "t"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", 
            RowBox[{"4", " ", "t"}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
             SuperscriptBox["s", "3"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
             SuperscriptBox["s", "2"], " ", "t"}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"2", " ", "n"}]}], ")"}], " ", "s", " ", 
             SuperscriptBox["t", "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "104"}], "+", 
               RowBox[{"19", " ", "n"}]}], ")"}], " ", 
             SuperscriptBox["t", "3"]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "u"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"t", "-", 
            RowBox[{"3", " ", "u"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"t", "+", 
            RowBox[{"4", " ", "u"}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t", "2"], "+", 
            RowBox[{"t", " ", "u"}], "+", 
            RowBox[{"22", " ", 
             SuperscriptBox["u", "2"]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.930628770379487*^9},ExpressionUUID->"47decd83-3d53-4365-b725-\
ae2d5e1f6a03"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", "1143072000"], 
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Alpha]p", "7"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["s", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"70", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "383"}], "+", 
            RowBox[{"176", " ", "n"}]}], ")"}], " ", 
          SuperscriptBox["s", "4"]}], "+", 
         RowBox[{"25", " ", 
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"11", " ", "n"}]}], ")"}], " ", 
          SuperscriptBox["s", "3"], " ", "t"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "347"}], "+", 
            RowBox[{"119", " ", "n"}]}], ")"}], " ", 
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"17", "-", 
            RowBox[{"9", " ", "n"}]}], ")"}], " ", "s", " ", 
          SuperscriptBox["t", "3"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "33"}], "+", 
            RowBox[{"16", " ", "n"}]}], ")"}], " ", 
          SuperscriptBox["t", "4"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "s"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["t", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "66"}], "+", 
            RowBox[{"32", " ", "n"}]}], ")"}], " ", 
          SuperscriptBox["s", "4"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"17", "-", 
            RowBox[{"9", " ", "n"}]}], ")"}], " ", 
          SuperscriptBox["s", "3"], " ", "t"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "347"}], "+", 
            RowBox[{"119", " ", "n"}]}], ")"}], " ", 
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "2"]}], "+", 
         RowBox[{"25", " ", 
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"11", " ", "n"}]}], ")"}], " ", "s", " ", 
          SuperscriptBox["t", "3"]}], "+", 
         RowBox[{"70", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "383"}], "+", 
            RowBox[{"176", " ", "n"}]}], ")"}], " ", 
          SuperscriptBox["t", "4"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "t"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["u", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"62", " ", 
          SuperscriptBox["t", "4"]}], "+", 
         RowBox[{"124", " ", 
          SuperscriptBox["t", "3"], " ", "u"}], "+", 
         RowBox[{"687", " ", 
          SuperscriptBox["t", "2"], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"625", " ", "t", " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"1120", " ", 
          SuperscriptBox["u", "4"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "u"}], "]"}]}], "+", 
      RowBox[{"37800", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "130"}], "+", 
               RowBox[{"29", " ", "n"}]}], ")"}], " ", 
             SuperscriptBox["s", "3"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             SuperscriptBox["s", "2"], " ", "t"}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "s", " ", 
             SuperscriptBox["t", "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
             SuperscriptBox["t", "3"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"-", "s"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["t", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
               SuperscriptBox["s", "3"]}], ")"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
             SuperscriptBox["s", "2"], " ", "t"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", "s", " ", 
             SuperscriptBox["t", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "130"}], "+", 
               RowBox[{"29", " ", "n"}]}], ")"}], " ", 
             SuperscriptBox["t", "3"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"-", "t"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"t", "-", 
            RowBox[{"3", " ", "u"}]}], ")"}], " ", 
          SuperscriptBox["u", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"t", "+", 
            RowBox[{"4", " ", "u"}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"-", "u"}], "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ")"}]}]}]}]], "Input",Expre\
ssionUUID->"a68f4b07-e5ec-44c7-838b-011f81bf61a2"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", "299376000"], 
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Alpha]p", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["s", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "s"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"11", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"15", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "170"}], "+", 
               RowBox[{"71", " ", "n"}]}], ")"}], " ", 
             SuperscriptBox["s", "4"]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"66", "-", 
               RowBox[{"23", " ", "n"}]}], ")"}], " ", 
             SuperscriptBox["s", "3"], " ", "t"}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"33", "-", 
               RowBox[{"8", " ", "n"}]}], ")"}], " ", 
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "n"}], ")"}], " ", "s", " ", 
             SuperscriptBox["t", "3"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"4", " ", "n"}]}], ")"}], " ", 
             SuperscriptBox["t", "4"]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"1320", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"70", " ", 
             SuperscriptBox["s", "4"]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["s", "3"], " ", "t"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}], "-", 
            RowBox[{"2", " ", "s", " ", 
             SuperscriptBox["t", "3"]}], "-", 
            SuperscriptBox["t", "4"]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
         RowBox[{"360", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"20", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "452"}], "+", 
               RowBox[{"83", " ", "n"}]}], ")"}], " ", 
             SuperscriptBox["s", "5"]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "368"}], "+", 
               RowBox[{"129", " ", "n"}]}], ")"}], " ", 
             SuperscriptBox["s", "4"], " ", "t"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "593"}], "+", 
               RowBox[{"148", " ", "n"}]}], ")"}], " ", 
             SuperscriptBox["s", "3"], " ", 
             SuperscriptBox["t", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "362"}], "+", 
               RowBox[{"137", " ", "n"}]}], ")"}], " ", 
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "3"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "29"}], "+", 
               RowBox[{"9", " ", "n"}]}], ")"}], " ", "s", " ", 
             SuperscriptBox["t", "4"]}], "+", 
            RowBox[{"10", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
             SuperscriptBox["t", "5"]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t", "3"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "t"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"11", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"18", "-", 
               RowBox[{"8", " ", "n"}]}], ")"}], " ", 
             SuperscriptBox["s", "4"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "n"}], ")"}], " ", 
             SuperscriptBox["s", "3"], " ", "t"}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"33", "-", 
               RowBox[{"8", " ", "n"}]}], ")"}], " ", 
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"66", "-", 
               RowBox[{"23", " ", "n"}]}], ")"}], " ", "s", " ", 
             SuperscriptBox["t", "3"]}], "+", 
            RowBox[{"15", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "170"}], "+", 
               RowBox[{"71", " ", "n"}]}], ")"}], " ", 
             SuperscriptBox["t", "4"]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"1320", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["s", "4"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["s", "3"], " ", "t"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}], "+", 
            RowBox[{"5", " ", "s", " ", 
             SuperscriptBox["t", "3"]}], "-", 
            RowBox[{"70", " ", 
             SuperscriptBox["t", "4"]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
         RowBox[{"360", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"10", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
             SuperscriptBox["s", "5"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "29"}], "+", 
               RowBox[{"9", " ", "n"}]}], ")"}], " ", 
             SuperscriptBox["s", "4"], " ", "t"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "362"}], "+", 
               RowBox[{"137", " ", "n"}]}], ")"}], " ", 
             SuperscriptBox["s", "3"], " ", 
             SuperscriptBox["t", "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "593"}], "+", 
               RowBox[{"148", " ", "n"}]}], ")"}], " ", 
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "3"]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "368"}], "+", 
               RowBox[{"129", " ", "n"}]}], ")"}], " ", "s", " ", 
             SuperscriptBox["t", "4"]}], "+", 
            RowBox[{"20", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "452"}], "+", 
               RowBox[{"83", " ", "n"}]}], ")"}], " ", 
             SuperscriptBox["t", "5"]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "-", 
      RowBox[{"22", " ", 
       SuperscriptBox["u", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "u"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"14", " ", 
             SuperscriptBox["t", "4"]}], "+", 
            RowBox[{"28", " ", 
             SuperscriptBox["t", "3"], " ", "u"}], "+", 
            RowBox[{"39", " ", 
             SuperscriptBox["t", "2"], " ", 
             SuperscriptBox["u", "2"]}], "+", 
            RowBox[{"25", " ", "t", " ", 
             SuperscriptBox["u", "3"]}], "-", 
            RowBox[{"240", " ", 
             SuperscriptBox["u", "4"]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"120", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t", "4"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["t", "3"], " ", "u"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["t", "2"], " ", 
             SuperscriptBox["u", "2"]}], "+", 
            RowBox[{"5", " ", "t", " ", 
             SuperscriptBox["u", "3"]}], "-", 
            RowBox[{"70", " ", 
             SuperscriptBox["u", "4"]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
         RowBox[{"360", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["t", "4"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["t", "3"], " ", "u"}], "+", 
            RowBox[{"27", " ", 
             SuperscriptBox["t", "2"], " ", 
             SuperscriptBox["u", "2"]}], "+", 
            RowBox[{"25", " ", "t", " ", 
             SuperscriptBox["u", "3"]}], "+", 
            RowBox[{"260", " ", 
             SuperscriptBox["u", "4"]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",ExpressionUUID->"c59f9a36-17e3-4cf0-8316-\
9868e09389f2"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9306214325093527`*^9, 
  3.930621436415855*^9}},ExpressionUUID->"51e3329d-bd4e-49c0-943b-\
1b092d25bc40"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "double trace ",
 Cell[BoxData[
  SubscriptBox[
   SuperscriptBox["V", 
    RowBox[{"(", 
     RowBox[{"1", ",", "n"}], ")"}]], 
   RowBox[{"12", ";", "34"}]]],ExpressionUUID->
  "5063408f-d980-4a2e-b7f2-1cfc74ea7835"],
 " "
}], "Subsection",
 CellChangeTimes->{{3.930606732030438*^9, 3.930606736561954*^9}, {
  3.9306069714817657`*^9, 3.930606971481832*^9}, {3.930607658348328*^9, 
  3.930607661306603*^9}, {3.9306077158819323`*^9, 3.93060776578096*^9}, {
  3.930619819863982*^9, 3.9306198202892523`*^9}, {3.930619930024522*^9, 
  3.93061993475021*^9}, {3.93062899913278*^9, 
  3.9306290046468897`*^9}},ExpressionUUID->"768c940e-4070-4465-a939-\
fe9670910f50"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", "4"], " ", 
   SuperscriptBox["\[Alpha]p", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["s", "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "s"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["t", "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "t"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["u", "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "u"}], "]"}]}]}], ")"}]}], "1080"]], "Input",ExpressionUUI\
D->"32d0f4e8-9ed6-42d9-b35e-c0b53bdffa47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "180"]}], " ", 
  SuperscriptBox["\[Pi]", "2"], " ", 
  SuperscriptBox["\[Alpha]p", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"-", "s"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["t", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"-", "t"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["u", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"-", "u"}], "]"}]}]}], ")"}], " ", 
  RowBox[{"Zeta", "[", "3", "]"}]}]], "Input",ExpressionUUID->"90bc41c7-fa22-\
42d1-86e6-fe32eb4587ff"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", "6"], " ", 
   SuperscriptBox["\[Alpha]p", "5"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["s", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"95", " ", 
         SuperscriptBox["s", "2"]}], "+", 
        RowBox[{"2", " ", "s", " ", "t"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["t", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "s"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["t", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", 
         SuperscriptBox["s", "2"]}], "+", 
        RowBox[{"7", " ", "s", " ", "t"}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["t", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "t"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["u", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", 
         SuperscriptBox["t", "2"]}], "+", 
        RowBox[{"7", " ", "t", " ", "u"}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["u", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "u"}], "]"}]}]}], ")"}]}], "1814400"]], "Input",Expression\
UUID->"4ce55dee-564f-4689-895e-983d3b1eca10"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", "2"], " ", 
   SuperscriptBox["\[Alpha]p", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["s", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "s"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SuperscriptBox["s", "2"]}], "+", 
           RowBox[{"s", " ", "t"}], "+", 
           SuperscriptBox["t", "2"]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"22", " ", 
            SuperscriptBox["s", "2"]}], "+", 
           RowBox[{"s", " ", "t"}], "+", 
           SuperscriptBox["t", "2"]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["t", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "t"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Pi]", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{"s", "-", 
           RowBox[{"3", " ", "t"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s", "+", 
           RowBox[{"4", " ", "t"}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["s", "2"], "+", 
           RowBox[{"s", " ", "t"}], "+", 
           RowBox[{"22", " ", 
            SuperscriptBox["t", "2"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["u", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "u"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Pi]", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{"t", "-", 
           RowBox[{"3", " ", "u"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"t", "+", 
           RowBox[{"4", " ", "u"}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "2"], "+", 
           RowBox[{"t", " ", "u"}], "+", 
           RowBox[{"22", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], 
  "30240"]], "Input",ExpressionUUID->"867bd3df-5fa9-4c5e-b1d8-ad815ae3451e"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "1143072000"], 
  RowBox[{
   SuperscriptBox["\[Pi]", "2"], " ", 
   SuperscriptBox["\[Alpha]p", "7"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Pi]", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["s", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12670", " ", 
            SuperscriptBox["s", "4"]}], "+", 
           RowBox[{"475", " ", 
            SuperscriptBox["s", "3"], " ", "t"}], "+", 
           RowBox[{"507", " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{"64", " ", "s", " ", 
            SuperscriptBox["t", "3"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["t", "4"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "s"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["t", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"62", " ", 
            SuperscriptBox["s", "4"]}], "+", 
           RowBox[{"124", " ", 
            SuperscriptBox["s", "3"], " ", "t"}], "+", 
           RowBox[{"687", " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{"625", " ", "s", " ", 
            SuperscriptBox["t", "3"]}], "+", 
           RowBox[{"1120", " ", 
            SuperscriptBox["t", "4"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "t"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["u", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"62", " ", 
            SuperscriptBox["t", "4"]}], "+", 
           RowBox[{"124", " ", 
            SuperscriptBox["t", "3"], " ", "u"}], "+", 
           RowBox[{"687", " ", 
            SuperscriptBox["t", "2"], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"625", " ", "t", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"1120", " ", 
            SuperscriptBox["u", "4"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "u"}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"113400", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["s", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "s"}], "-", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "s"}], "+", "t"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "s"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["t", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s"}], "+", 
           RowBox[{"3", " ", "t"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s", "+", 
           RowBox[{"4", " ", "t"}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "t"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["u", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "t"}], "+", 
           RowBox[{"3", " ", "u"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"t", "+", 
           RowBox[{"4", " ", "u"}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "u"}], "]"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ")"}]}]}]], "Input",Expressi\
onUUID->"5992ad6e-7b4a-44bc-b370-000d02166c42"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "27216000"]}], 
  SuperscriptBox["\[Pi]", "2"], " ", 
  SuperscriptBox["\[Alpha]p", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"-", "s"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2460", " ", 
           SuperscriptBox["s", "4"]}], "-", 
          RowBox[{"125", " ", 
           SuperscriptBox["s", "3"], " ", "t"}], "-", 
          RowBox[{"141", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{"32", " ", "s", " ", 
           SuperscriptBox["t", "3"]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["t", "4"]}]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"240", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"70", " ", 
           SuperscriptBox["s", "4"]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["s", "3"], " ", "t"}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{"2", " ", "s", " ", 
           SuperscriptBox["t", "3"]}], "-", 
          SuperscriptBox["t", "4"]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"360", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"260", " ", 
           SuperscriptBox["s", "4"]}], "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["s", "3"], " ", "t"}], "+", 
          RowBox[{"27", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"4", " ", "s", " ", 
           SuperscriptBox["t", "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["t", "4"]}]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"-", "t"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"14", " ", 
           SuperscriptBox["s", "4"]}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["s", "3"], " ", "t"}], "+", 
          RowBox[{"39", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"25", " ", "s", " ", 
           SuperscriptBox["t", "3"]}], "-", 
          RowBox[{"240", " ", 
           SuperscriptBox["t", "4"]}]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["s", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["s", "3"], " ", "t"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"5", " ", "s", " ", 
           SuperscriptBox["t", "3"]}], "-", 
          RowBox[{"70", " ", 
           SuperscriptBox["t", "4"]}]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"360", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["s", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["s", "3"], " ", "t"}], "+", 
          RowBox[{"27", " ", 
           SuperscriptBox["s", "2"], " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"25", " ", "s", " ", 
           SuperscriptBox["t", "3"]}], "+", 
          RowBox[{"260", " ", 
           SuperscriptBox["t", "4"]}]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["u", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"-", "u"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"14", " ", 
           SuperscriptBox["t", "4"]}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["t", "3"], " ", "u"}], "+", 
          RowBox[{"39", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"25", " ", "t", " ", 
           SuperscriptBox["u", "3"]}], "-", 
          RowBox[{"240", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["t", "4"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["t", "3"], " ", "u"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"5", " ", "t", " ", 
           SuperscriptBox["u", "3"]}], "-", 
          RowBox[{"70", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
       RowBox[{"360", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["t", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["t", "3"], " ", "u"}], "+", 
          RowBox[{"27", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox["u", "2"]}], "+", 
          RowBox[{"25", " ", "t", " ", 
           SuperscriptBox["u", "3"]}], "+", 
          RowBox[{"260", " ", 
           SuperscriptBox["u", "4"]}]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.9306220844443817`*^9, 
  3.930622093270124*^9}},ExpressionUUID->"804fbbd8-f6f4-4d01-aefa-\
7fcbe1d25b6a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.930623864756275*^9, 
  3.930623870007798*^9}},ExpressionUUID->"2e30b245-c949-4591-934a-\
c8259c4150e1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Two loops", "Section",
 CellChangeTimes->{{3.930606798063538*^9, 3.930606808309105*^9}, {
  3.930608303437202*^9, 
  3.930608305020999*^9}},ExpressionUUID->"d304eae1-d10f-44ac-9346-\
8851b00e7ee1"],

Cell[CellGroupData[{

Cell[TextData[{
 "single trace ",
 Cell[BoxData[
  SubscriptBox[
   SuperscriptBox["V", 
    RowBox[{"(", 
     RowBox[{"2", ",", "n"}], ")"}]], "1234"]],ExpressionUUID->
  "1d95b14d-e0d9-4482-b770-77571bf6f3c0"],
 " "
}], "Subsection",
 CellChangeTimes->{{3.9306069590616426`*^9, 3.930606965461388*^9}, {
  3.9306077406758204`*^9, 3.93060774138538*^9}, {3.930607774378119*^9, 
  3.930607774378169*^9}, {3.9306199096859417`*^9, 
  3.930619911690254*^9}},ExpressionUUID->"d37d1bce-2435-4756-a56b-\
47ff9602cebc"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", "6"], " ", 
   SuperscriptBox["\[Alpha]p", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["s", "6"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "s"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["t", "6"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "t"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["u", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "u"}], "]"}]}]}], ")"}]}], "2073600"]], "Input",Expression\
UUID->"66f37ca2-3b72-4e93-8352-2866c05ee13e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", "4"], " ", 
   SuperscriptBox["\[Alpha]p", "7"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["s", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"688", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "247"}], "+", 
              RowBox[{"25", " ", "n"}]}], ")"}]}]}], ")"}], " ", "s"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", "t"}]}], ")"}], 
      " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "s"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["t", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", "s"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"688", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "247"}], "+", 
              RowBox[{"25", " ", "n"}]}], ")"}]}]}], ")"}], " ", "t"}]}], 
       ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "t"}], "]"}]}], "-", 
     RowBox[{"588", " ", 
      SuperscriptBox["u", "7"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "u"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "16934400"]], "Input",ExpressionUUID->\
"c3b9cb95-8c36-4aeb-8c99-b9d601ed425d"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", "8"], " ", 
   SuperscriptBox["\[Alpha]p", "8"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["s", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"49612", "-", 
           RowBox[{"40354", " ", "n"}], "+", 
           RowBox[{"6952", " ", 
            SuperscriptBox["n", "2"]}]}], ")"}], " ", 
         SuperscriptBox["s", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "170"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"167", "-", 
              RowBox[{"44", " ", "n"}]}], ")"}], " ", "n"}]}], ")"}], " ", 
         "s", " ", "t"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "25"}], "+", 
              RowBox[{"4", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["t", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "s"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["t", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "25"}], "+", 
              RowBox[{"4", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["s", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "170"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"167", "-", 
              RowBox[{"44", " ", "n"}]}], ")"}], " ", "n"}]}], ")"}], " ", 
         "s", " ", "t"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"24806", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "20177"}], "+", 
              RowBox[{"3476", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["t", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "t"}], "]"}]}], "+", 
     RowBox[{"84", " ", 
      SuperscriptBox["u", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["t", "2"], "+", 
        RowBox[{"t", " ", "u"}], "+", 
        RowBox[{"34", " ", 
         SuperscriptBox["u", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "u"}], "]"}]}]}], ")"}]}], "97542144000"]], "Input",Expres\
sionUUID->"a1b4837f-4b91-49e2-b028-46d472766c4a"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4877107200"], 
  RowBox[{
   SuperscriptBox["\[Pi]", "4"], " ", 
   SuperscriptBox["\[Alpha]p", "9"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["s", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "s"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"510", " ", 
            SuperscriptBox["s", "2"]}], "-", 
           RowBox[{"s", " ", "t"}], "-", 
           SuperscriptBox["t", "2"]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"77096", "-", 
              RowBox[{"27686", " ", "n"}], "+", 
              RowBox[{"2804", " ", 
               SuperscriptBox["n", "2"]}]}], ")"}], " ", 
            SuperscriptBox["s", "3"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"200", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "173"}], "+", 
                 RowBox[{"41", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["s", "2"], " ", "t"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"44", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "17"}], "+", 
                 RowBox[{"2", " ", "n"}]}], ")"}]}]}], ")"}], " ", "s", " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
            SuperscriptBox["t", "3"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["t", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "t"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["s", "2"], "+", 
           RowBox[{"s", " ", "t"}], "-", 
           RowBox[{"510", " ", 
            SuperscriptBox["t", "2"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
            SuperscriptBox["s", "3"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"44", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "17"}], "+", 
                 RowBox[{"2", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["s", "2"], " ", "t"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"200", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "173"}], "+", 
                 RowBox[{"41", " ", "n"}]}], ")"}]}]}], ")"}], " ", "s", " ", 
            
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"38548", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "13843"}], "+", 
                 RowBox[{"1402", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["t", "3"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "-", 
     RowBox[{"36", " ", 
      SuperscriptBox["u", "7"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "u"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "2"], "+", 
           RowBox[{"t", " ", "u"}], "-", 
           RowBox[{"510", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "2"], "+", 
           RowBox[{"t", " ", "u"}], "+", 
           RowBox[{"610", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",E\
xpressionUUID->"dbb744f9-78a7-4240-80ee-52cea273aeb4"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "921773260800000"], 
  RowBox[{
   SuperscriptBox["\[Pi]", "4"], " ", 
   SuperscriptBox["\[Alpha]p", "10"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["s", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"30", " ", 
         RowBox[{"(", 
          RowBox[{"1716210", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1471311"}], "+", 
              RowBox[{"281833", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["s", "4"]}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{"21590", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "23669"}], "+", 
              RowBox[{"6857", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["s", "3"], " ", "t"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"18110", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "14681"}], "+", 
              RowBox[{"2093", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"]}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"120", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "102"}], "+", 
              RowBox[{"31", " ", "n"}]}], ")"}]}]}], ")"}], " ", "s", " ", 
         SuperscriptBox["t", "3"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"70", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "97"}], "+", 
              RowBox[{"16", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["t", "4"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "s"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["t", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"70", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "97"}], "+", 
              RowBox[{"16", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["s", "4"]}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"120", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "102"}], "+", 
              RowBox[{"31", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["s", "3"], " ", "t"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"18110", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "14681"}], "+", 
              RowBox[{"2093", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"]}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{"21590", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "23669"}], "+", 
              RowBox[{"6857", " ", "n"}]}], ")"}]}]}], ")"}], " ", "s", " ", 
         SuperscriptBox["t", "3"]}], "+", 
        RowBox[{"30", " ", 
         RowBox[{"(", 
          RowBox[{"1716210", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1471311"}], "+", 
              RowBox[{"281833", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["t", "4"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "t"}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["u", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"124", " ", 
         SuperscriptBox["t", "4"]}], "+", 
        RowBox[{"248", " ", 
         SuperscriptBox["t", "3"], " ", "u"}], "+", 
        RowBox[{"9189", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["u", "2"]}], "+", 
        RowBox[{"9065", " ", "t", " ", 
         SuperscriptBox["u", "3"]}], "-", 
        RowBox[{"42410", " ", 
         SuperscriptBox["u", "4"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "u"}], "]"}]}], "+", 
     RowBox[{"189000", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["s", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"64408", "-", 
              RowBox[{"23098", " ", "n"}], "+", 
              RowBox[{"2332", " ", 
               SuperscriptBox["n", "2"]}]}], ")"}], " ", 
            SuperscriptBox["s", "3"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"56", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "83"}], "+", 
                 RowBox[{"23", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["s", "2"], " ", "t"}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"44", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "17"}], "+", 
                 RowBox[{"2", " ", "n"}]}], ")"}]}]}], ")"}], " ", "s", " ", 
            SuperscriptBox["t", "2"]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
            SuperscriptBox["t", "3"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "s"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["t", "7"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"]}], " ", 
            SuperscriptBox["s", "3"]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"44", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "17"}], "+", 
                 RowBox[{"2", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["s", "2"], " ", "t"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"56", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "83"}], "+", 
                 RowBox[{"23", " ", "n"}]}], ")"}]}]}], ")"}], " ", "s", " ", 
            
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"32204", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "11549"}], "+", 
                 RowBox[{"1166", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["t", "3"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "t"}], "]"}]}], "+", 
        RowBox[{"108", " ", 
         SuperscriptBox["u", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "2"], "+", 
           RowBox[{"t", " ", "u"}], "-", 
           RowBox[{"510", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "u"}], "]"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ")"}]}]}]], "Input",Expressi\
onUUID->"7c63d7e0-cab7-455b-9016-84909e11ab69"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2655584870400000"], 
  RowBox[{
   SuperscriptBox["\[Pi]", "4"], " ", 
   SuperscriptBox["\[Alpha]p", "11"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["s", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "s"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"121", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", 
            RowBox[{"(", 
             RowBox[{"726572", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "592865"}], "+", 
                 RowBox[{"102359", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["s", "4"]}], "-", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{"6916", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5785"}], "+", 
                 RowBox[{"1282", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["s", "3"], " ", "t"}], "-", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{"1352", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "725"}], "+", 
                 RowBox[{"89", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"124", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "100"}], "+", 
                 RowBox[{"43", " ", "n"}]}], ")"}]}]}], ")"}], " ", "s", " ", 
            
            SuperscriptBox["t", "3"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "25"}], "+", 
                 RowBox[{"4", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["t", "4"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"29040", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"22265", " ", 
            SuperscriptBox["s", "4"]}], "-", 
           RowBox[{"35", " ", 
            SuperscriptBox["s", "3"], " ", "t"}], "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}], "-", 
           RowBox[{"2", " ", "s", " ", 
            SuperscriptBox["t", "3"]}], "-", 
           SuperscriptBox["t", "4"]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", 
            RowBox[{"(", 
             RowBox[{"18182776", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6531565"}], "+", 
                 RowBox[{"661957", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["s", "5"]}], "+", 
           RowBox[{"15", " ", 
            RowBox[{"(", 
             RowBox[{"120124", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "93625"}], "+", 
                 RowBox[{"21198", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["s", "4"], " ", "t"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"655736", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "253895"}], "+", 
                 RowBox[{"29987", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["s", "3"], " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"34652", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "25940"}], "+", 
                 RowBox[{"5759", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "3"]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{"648", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "285"}], "+", 
                 RowBox[{"41", " ", "n"}]}], ")"}]}]}], ")"}], " ", "s", " ", 
            
            SuperscriptBox["t", "4"]}], "+", 
           RowBox[{"100", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
            SuperscriptBox["t", "5"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["t", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "t"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"121", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "25"}], "+", 
                 RowBox[{"4", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["s", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"124", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "100"}], "+", 
                 RowBox[{"43", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["s", "3"], " ", "t"}], "-", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{"1352", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "725"}], "+", 
                 RowBox[{"89", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}], "-", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{"6916", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5785"}], "+", 
                 RowBox[{"1282", " ", "n"}]}], ")"}]}]}], ")"}], " ", "s", 
            " ", 
            SuperscriptBox["t", "3"]}], "+", 
           RowBox[{"10", " ", 
            RowBox[{"(", 
             RowBox[{"726572", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "592865"}], "+", 
                 RowBox[{"102359", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["t", "4"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"29040", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["s", "4"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["s", "3"], " ", "t"}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{"35", " ", "s", " ", 
            SuperscriptBox["t", "3"]}], "-", 
           RowBox[{"22265", " ", 
            SuperscriptBox["t", "4"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"100", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
            SuperscriptBox["s", "5"]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{"648", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "285"}], "+", 
                 RowBox[{"41", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["s", "4"], " ", "t"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"34652", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "25940"}], "+", 
                 RowBox[{"5759", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["s", "3"], " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"655736", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "253895"}], "+", 
                 RowBox[{"29987", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "3"]}], "+", 
           RowBox[{"15", " ", 
            RowBox[{"(", 
             RowBox[{"120124", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "93625"}], "+", 
                 RowBox[{"21198", " ", "n"}]}], ")"}]}]}], ")"}], " ", "s", 
            " ", 
            SuperscriptBox["t", "4"]}], "+", 
           RowBox[{"10", " ", 
            RowBox[{"(", 
             RowBox[{"18182776", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6531565"}], "+", 
                 RowBox[{"661957", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["t", "5"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "-", 
     RowBox[{"1452", " ", 
      SuperscriptBox["u", "7"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "u"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"28", " ", 
            SuperscriptBox["t", "4"]}], "+", 
           RowBox[{"56", " ", 
            SuperscriptBox["t", "3"], " ", "u"}], "+", 
           RowBox[{"333", " ", 
            SuperscriptBox["t", "2"], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"305", " ", "t", " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{"30170", " ", 
            SuperscriptBox["u", "4"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"240", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "4"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["t", "3"], " ", "u"}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["t", "2"], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"35", " ", "t", " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{"22265", " ", 
            SuperscriptBox["u", "4"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["t", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["t", "3"], " ", "u"}], "+", 
           RowBox[{"369", " ", 
            SuperscriptBox["t", "2"], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"365", " ", "t", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"106990", " ", 
            SuperscriptBox["u", "4"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",E\
xpressionUUID->"ddbdf9d7-80f6-4cee-92d6-b4c5fda490f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "double trace ",
 Cell[BoxData[
  SubscriptBox[
   SuperscriptBox["V", 
    RowBox[{"(", 
     RowBox[{"2", ",", "n"}], ")"}]], 
   RowBox[{"12", ";", "34"}]]],ExpressionUUID->
  "d3377688-1a9c-4d7f-abc9-f699722163ad"],
 " "
}], "Subsection",
 CellChangeTimes->{{3.930606977325047*^9, 3.930606987396573*^9}, {
  3.9306077480952187`*^9, 3.930607749402628*^9}, {3.9306079567728*^9, 
  3.930607957112906*^9}, {3.9306198237231503`*^9, 3.9306198239678926`*^9}, {
  3.930619913132655*^9, 
  3.930619939726028*^9}},ExpressionUUID->"f1c588a2-5dd6-494a-9c2f-\
98cf832c2e26"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.930612053488962*^9, 
  3.9306224299707127`*^9},ExpressionUUID->"a3cb67c0-3b83-4cf0-a2df-\
e07a00b22d8c"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", "6"], " ", 
   SuperscriptBox["\[Alpha]p", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"3", " ", "n"}]}], ")"}], " ", 
      SuperscriptBox["s", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "s"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["t", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "t"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["u", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "u"}], "]"}]}]}], ")"}]}], "1036800"]], "Input",Expression\
UUID->"c55e4c77-3c8b-4d3b-8c8f-bb276e774e50"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", "4"], " ", 
   SuperscriptBox["\[Alpha]p", "7"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "10"}], "+", 
        RowBox[{"3", " ", "n"}]}], ")"}], " ", 
      SuperscriptBox["s", "7"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "s"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["t", "7"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "t"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["u", "7"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "u"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "345600"]], "Input",ExpressionUUID->\
"fd2f2a6e-12ee-4a6f-b8fe-c4665a7c6ade"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", "8"], " ", 
   SuperscriptBox["\[Alpha]p", "8"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["s", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "40450"}], "+", 
           RowBox[{"20928", " ", "n"}]}], ")"}], " ", 
         SuperscriptBox["s", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", 
           RowBox[{"12", " ", "n"}]}], ")"}], " ", "s", " ", "t"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25"}], "+", 
           RowBox[{"12", " ", "n"}]}], ")"}], " ", 
         SuperscriptBox["t", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "s"}], "]"}]}], "-", 
     RowBox[{"7", " ", 
      SuperscriptBox["t", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["s", "2"], "+", 
        RowBox[{"s", " ", "t"}], "+", 
        RowBox[{"34", " ", 
         SuperscriptBox["t", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "t"}], "]"}]}], "-", 
     RowBox[{"7", " ", 
      SuperscriptBox["u", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["t", "2"], "+", 
        RowBox[{"t", " ", "u"}], "+", 
        RowBox[{"34", " ", 
         SuperscriptBox["u", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "u"}], "]"}]}]}], ")"}]}], "48771072000"]], "Input",Expres\
sionUUID->"d740b5a1-9386-48b7-9d99-7e51e6931f54"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "812851200"], 
  RowBox[{
   SuperscriptBox["\[Pi]", "4"], " ", 
   SuperscriptBox["\[Alpha]p", "9"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["s", "7"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "s"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"3", " ", "n"}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"510", " ", 
            SuperscriptBox["s", "2"]}], "-", 
           RowBox[{"s", " ", "t"}], "-", 
           SuperscriptBox["t", "2"]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", 
           RowBox[{"3", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"610", " ", 
            SuperscriptBox["s", "2"]}], "+", 
           RowBox[{"s", " ", "t"}], "+", 
           SuperscriptBox["t", "2"]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["t", "7"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "t"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["s", "2"], "+", 
           RowBox[{"s", " ", "t"}], "-", 
           RowBox[{"510", " ", 
            SuperscriptBox["t", "2"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["s", "2"], "+", 
           RowBox[{"s", " ", "t"}], "+", 
           RowBox[{"610", " ", 
            SuperscriptBox["t", "2"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["u", "7"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "u"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "2"], "+", 
           RowBox[{"t", " ", "u"}], "-", 
           RowBox[{"510", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "2"], "+", 
           RowBox[{"t", " ", "u"}], "+", 
           RowBox[{"610", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",E\
xpressionUUID->"4122cfe9-db11-4a4a-ab37-b431bbff9e2a"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "460886630400000"], 
  RowBox[{
   SuperscriptBox["\[Pi]", "4"], " ", 
   SuperscriptBox["\[Alpha]p", "10"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Pi]", "6"], " ", 
      SuperscriptBox["s", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4422133"}], "+", 
           RowBox[{"2542647", " ", "n"}]}], ")"}], " ", 
         SuperscriptBox["s", "4"]}], "+", 
        RowBox[{"35", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1333"}], "+", 
           RowBox[{"597", " ", "n"}]}], ")"}], " ", 
         SuperscriptBox["s", "3"], " ", "t"}], "+", 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5227"}], "+", 
           RowBox[{"2343", " ", "n"}]}], ")"}], " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["t", "2"]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "97"}], "+", 
           RowBox[{"48", " ", "n"}]}], ")"}], " ", "s", " ", 
         SuperscriptBox["t", "3"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "97"}], "+", 
           RowBox[{"48", " ", "n"}]}], ")"}], " ", 
         SuperscriptBox["t", "4"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "s"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Pi]", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["t", "6"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"124", " ", 
            SuperscriptBox["s", "4"]}], "+", 
           RowBox[{"248", " ", 
            SuperscriptBox["s", "3"], " ", "t"}], "+", 
           RowBox[{"9189", " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{"9065", " ", "s", " ", 
            SuperscriptBox["t", "3"]}], "-", 
           RowBox[{"42410", " ", 
            SuperscriptBox["t", "4"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "t"}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["u", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"124", " ", 
            SuperscriptBox["t", "4"]}], "+", 
           RowBox[{"248", " ", 
            SuperscriptBox["t", "3"], " ", "u"}], "+", 
           RowBox[{"9189", " ", 
            SuperscriptBox["t", "2"], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"9065", " ", "t", " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{"42410", " ", 
            SuperscriptBox["u", "4"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "u"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"850500", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", 
           RowBox[{"3", " ", "n"}]}], ")"}], " ", 
         SuperscriptBox["s", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"510", " ", 
            SuperscriptBox["s", "2"]}], "-", 
           RowBox[{"s", " ", "t"}], "-", 
           SuperscriptBox["t", "2"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "s"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["t", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["s", "2"], "+", 
           RowBox[{"s", " ", "t"}], "-", 
           RowBox[{"510", " ", 
            SuperscriptBox["t", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "t"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["u", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "2"], "+", 
           RowBox[{"t", " ", "u"}], "-", 
           RowBox[{"510", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "u"}], "]"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ")"}]}]}]], "Input",Expressi\
onUUID->"032daca3-5c35-45c1-bc27-1686a3e95d30"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "21946982400000"], 
  RowBox[{
   SuperscriptBox["\[Pi]", "4"], " ", 
   SuperscriptBox["\[Alpha]p", "11"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["s", "7"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "s"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1187950"}], "+", 
              RowBox[{"615819", " ", "n"}]}], ")"}], " ", 
            SuperscriptBox["s", "4"]}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{"2750", "-", 
              RowBox[{"1077", " ", "n"}]}], ")"}], " ", 
            SuperscriptBox["s", "3"], " ", "t"}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{"1550", "-", 
              RowBox[{"609", " ", "n"}]}], ")"}], " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"25", "-", 
              RowBox[{"12", " ", "n"}]}], ")"}], " ", "s", " ", 
            SuperscriptBox["t", "3"]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"25", "-", 
              RowBox[{"12", " ", "n"}]}], ")"}], " ", 
            SuperscriptBox["t", "4"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"480", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"3", " ", "n"}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"22265", " ", 
            SuperscriptBox["s", "4"]}], "-", 
           RowBox[{"35", " ", 
            SuperscriptBox["s", "3"], " ", "t"}], "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}], "-", 
           RowBox[{"2", " ", "s", " ", 
            SuperscriptBox["t", "3"]}], "-", 
           SuperscriptBox["t", "4"]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{"360", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", 
           RowBox[{"3", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"106990", " ", 
            SuperscriptBox["s", "4"]}], "+", 
           RowBox[{"365", " ", 
            SuperscriptBox["s", "3"], " ", "t"}], "+", 
           RowBox[{"369", " ", 
            SuperscriptBox["s", "2"], " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{"8", " ", "s", " ", 
            SuperscriptBox["t", "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["t", "4"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["t", "7"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "t"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Pi]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"28", " ", 
               SuperscriptBox["s", "4"]}], "+", 
              RowBox[{"56", " ", 
               SuperscriptBox["s", "3"], " ", "t"}], "+", 
              RowBox[{"333", " ", 
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"305", " ", "s", " ", 
               SuperscriptBox["t", "3"]}], "-", 
              RowBox[{"30170", " ", 
               SuperscriptBox["t", "4"]}]}], ")"}], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"240", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["s", "4"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["s", "3"], " ", "t"}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"35", " ", "s", " ", 
               SuperscriptBox["t", "3"]}], "-", 
              RowBox[{"22265", " ", 
               SuperscriptBox["t", "4"]}]}], ")"}], " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
           RowBox[{"360", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["s", "4"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["s", "3"], " ", "t"}], "+", 
              RowBox[{"369", " ", 
               SuperscriptBox["s", "2"], " ", 
               SuperscriptBox["t", "2"]}], "+", 
              RowBox[{"365", " ", "s", " ", 
               SuperscriptBox["t", "3"]}], "+", 
              RowBox[{"106990", " ", 
               SuperscriptBox["t", "4"]}]}], ")"}], " ", 
            RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["u", "7"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "u"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Pi]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"28", " ", 
               SuperscriptBox["t", "4"]}], "+", 
              RowBox[{"56", " ", 
               SuperscriptBox["t", "3"], " ", "u"}], "+", 
              RowBox[{"333", " ", 
               SuperscriptBox["t", "2"], " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{"305", " ", "t", " ", 
               SuperscriptBox["u", "3"]}], "-", 
              RowBox[{"30170", " ", 
               SuperscriptBox["u", "4"]}]}], ")"}], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"240", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["t", "4"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["t", "3"], " ", "u"}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["t", "2"], " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{"35", " ", "t", " ", 
               SuperscriptBox["u", "3"]}], "-", 
              RowBox[{"22265", " ", 
               SuperscriptBox["u", "4"]}]}], ")"}], " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
           RowBox[{"360", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["t", "4"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["t", "3"], " ", "u"}], "+", 
              RowBox[{"369", " ", 
               SuperscriptBox["t", "2"], " ", 
               SuperscriptBox["u", "2"]}], "+", 
              RowBox[{"365", " ", "t", " ", 
               SuperscriptBox["u", "3"]}], "+", 
              RowBox[{"106990", " ", 
               SuperscriptBox["u", "4"]}]}], ")"}], " ", 
            RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",ExpressionUUID->"6421ddff-0d64-4ddd-beb7-\
25dea49777bb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Three loops", "Section",
 CellChangeTimes->{{3.9306074516267967`*^9, 
  3.930607452928804*^9}},ExpressionUUID->"26ef9479-eea8-44d7-91f5-\
21f7d82cbcbb"],

Cell[CellGroupData[{

Cell[TextData[{
 "single trace ",
 Cell[BoxData[
  SubscriptBox[
   SuperscriptBox["V", 
    RowBox[{"(", 
     RowBox[{"3", ",", "n"}], ")"}]], "1234"]],ExpressionUUID->
  "9c71a16e-abe4-4066-ae61-8ee98eae98b9"],
 " "
}], "Subsection",
 CellChangeTimes->{{3.930619865760955*^9, 
  3.930619882462888*^9}},ExpressionUUID->"45aa3431-512d-4f11-bb3a-\
05be98b099ff"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", "8"], " ", 
   SuperscriptBox["\[Alpha]p", "9"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "36"}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"38", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "11"}], "+", "n"}], ")"}], " ", "n"}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["s", "9"], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "s"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["t", "9"], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "t"}], "]"}]}]}], ")"}]}], ")"}]}], "-", 
     RowBox[{"40", " ", 
      SuperscriptBox["u", "9"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "u"}], "]"}]}]}], ")"}]}], "4478976000"]], "Input",Express\
ionUUID->"033d06ca-aa7c-407f-b10c-e37e0f51f999"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", "6"], " ", 
   SuperscriptBox["\[Alpha]p", "10"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["s", "9"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5146"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"2917", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "601"}], "+", 
                 RowBox[{"43", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ",
          "s"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], "3"], " ", "t"}]}], ")"}], 
      " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "s"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["t", "9"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], "3"], " ", "s"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5146"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"2917", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "601"}], "+", 
                 RowBox[{"43", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ",
          "t"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "t"}], "]"}]}], "-", 
     RowBox[{"13720", " ", 
      SuperscriptBox["u", "10"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "u"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "256048128000"]], "Input",ExpressionUUID\
->"536e9307-381d-41cb-9a0a-e04c8159c3f4"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "5899348869120000"], 
  RowBox[{
   SuperscriptBox["\[Pi]", "10"], " ", 
   SuperscriptBox["\[Alpha]p", "11"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["s", "9"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5821752", "-", 
           RowBox[{"2", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"3360010", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1144705"}], "+", 
                 RowBox[{"121124", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         SuperscriptBox["s", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1476"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"2182", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1111"}], "+", 
                 RowBox[{"188", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", "s", " ", "t"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"60", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "122"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"41", "-", 
                 RowBox[{"4", " ", "n"}]}], ")"}], " ", "n"}]}], ")"}]}]}], 
          ")"}], " ", 
         SuperscriptBox["t", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "s"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["t", "9"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"60", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "122"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"41", "-", 
                 RowBox[{"4", " ", "n"}]}], ")"}], " ", "n"}]}], ")"}]}]}], 
          ")"}], " ", 
         SuperscriptBox["s", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1476"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"2182", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1111"}], "+", 
                 RowBox[{"188", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", "s", " ", "t"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2910876", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3360010"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1144705", "-", 
                 RowBox[{"121124", " ", "n"}]}], ")"}], " ", "n"}]}], 
             ")"}]}]}], ")"}], " ", 
         SuperscriptBox["t", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "t"}], "]"}]}], "-", 
     RowBox[{"280", " ", 
      SuperscriptBox["u", "9"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["t", "2"], "+", 
        RowBox[{"t", " ", "u"}], "-", 
        RowBox[{"2414", " ", 
         SuperscriptBox["u", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "u"}], "]"}]}]}], ")"}]}]}]], "Input",ExpressionUUID->\
"741460de-2775-4d66-8d9f-06988e013dec"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", "884902330368000"], 
   RowBox[{
    SuperscriptBox["\[Pi]", "6"], " ", 
    SuperscriptBox["\[Alpha]p", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["s", "9"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "s"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "36"}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"38", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "11"}], "+", "n"}], ")"}], " ", "n"}]}], 
              ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18990", " ", 
             SuperscriptBox["s", "2"]}], "-", 
            RowBox[{"s", " ", "t"}], "-", 
            SuperscriptBox["t", "2"]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "13832768"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"7841208", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1615614"}], "+", 
                    RowBox[{"115603", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", 
             SuperscriptBox["s", "3"]}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1078"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"1491", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "723"}], "+", 
                    RowBox[{"119", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SuperscriptBox["s", "2"], " ", "t"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "544"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"312", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "66"}], "+", 
                    RowBox[{"5", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", "s", " ", 
             SuperscriptBox["t", "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}], ")"}], "3"], " ", 
             SuperscriptBox["t", "3"]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t", "9"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "t"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "9"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "36"}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"38", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "11"}], "+", "n"}], ")"}], " ", "n"}]}], 
              ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["s", "2"], "+", 
            RowBox[{"s", " ", "t"}], "-", 
            RowBox[{"18990", " ", 
             SuperscriptBox["t", "2"]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}], ")"}], "3"], " ", 
             SuperscriptBox["s", "3"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "544"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"312", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "66"}], "+", 
                    RowBox[{"5", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SuperscriptBox["s", "2"], " ", "t"}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1078"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"1491", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "723"}], "+", 
                    RowBox[{"119", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", "s", " ", 
             SuperscriptBox["t", "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "13832768"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"7841208", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1615614"}], "+", 
                    RowBox[{"115603", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", 
             SuperscriptBox["t", "3"]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "-", 
      RowBox[{"360", " ", 
       SuperscriptBox["u", "10"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "u"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t", "2"], "+", 
            RowBox[{"t", " ", "u"}], "-", 
            RowBox[{"18990", " ", 
             SuperscriptBox["u", "2"]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t", "2"], "+", 
            RowBox[{"t", " ", "u"}], "+", 
            RowBox[{"17074", " ", 
             SuperscriptBox["u", "2"]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",ExpressionUUID->"9512130b-5c09-4b5d-9caa-\
7e55397ce970"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", "836232702197760000000"], 
   RowBox[{
    SuperscriptBox["\[Pi]", "6"], " ", 
    SuperscriptBox["\[Alpha]p", "13"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["s", "9"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "s"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"10", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9954905468"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"11988312874", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4465356733"}], "+", 
                    RowBox[{"521777673", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", 
             SuperscriptBox["s", "4"]}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3354804"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"5165822", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2724599"}], "+", 
                    RowBox[{"470419", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", 
             SuperscriptBox["s", "3"], " ", "t"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "949076"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"1201518", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "364431"}], "+", 
                    RowBox[{"33511", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", 
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4376"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"5668", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3106"}], "+", 
                    RowBox[{"561", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", "s", " ", 
             SuperscriptBox["t", "3"]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "156"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"458", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "161"}], "+", 
                    RowBox[{"16", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SuperscriptBox["t", "4"]}]}], ")"}]}], "+", 
         RowBox[{"945000", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "15384256"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"8719944", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1796322"}], "+", 
                    RowBox[{"128477", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", 
             SuperscriptBox["s", "3"]}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "650"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"1101", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "573"}], "+", 
                    RowBox[{"97", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SuperscriptBox["s", "2"], " ", "t"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"544", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "312"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"66", "-", 
                    RowBox[{"5", " ", "n"}]}], ")"}], " ", "n"}]}], ")"}]}]}],
               ")"}], " ", "s", " ", 
             SuperscriptBox["t", "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}], ")"}], "3"], " ", 
             SuperscriptBox["t", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t", "9"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "t"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "156"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"458", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "161"}], "+", 
                    RowBox[{"16", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SuperscriptBox["s", "4"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4376"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"5668", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3106"}], "+", 
                    RowBox[{"561", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             SuperscriptBox["s", "3"], " ", "t"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "949076"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"1201518", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "364431"}], "+", 
                    RowBox[{"33511", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", 
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["t", "2"]}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3354804"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"5165822", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2724599"}], "+", 
                    RowBox[{"470419", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", "s", " ", 
             SuperscriptBox["t", "3"]}], "+", 
            RowBox[{"10", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9954905468"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"11988312874", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4465356733"}], "+", 
                    RowBox[{"521777673", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", 
             SuperscriptBox["t", "4"]}]}], ")"}]}], "+", 
         RowBox[{"945000", " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "n"}], ")"}], "3"]}], " ", 
             SuperscriptBox["s", "3"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"544", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "312"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"66", "-", 
                    RowBox[{"5", " ", "n"}]}], ")"}], " ", "n"}]}], ")"}]}]}],
               ")"}], " ", 
             SuperscriptBox["s", "2"], " ", "t"}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "650"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"1101", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "573"}], "+", 
                    RowBox[{"97", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
             " ", "s", " ", 
             SuperscriptBox["t", "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "15384256"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"8719944", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1796322"}], "+", 
                    RowBox[{"128477", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", 
             SuperscriptBox["t", "3"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ")"}]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["u", "9"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "u"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"248", " ", 
             SuperscriptBox["t", "4"]}], "+", 
            RowBox[{"496", " ", 
             SuperscriptBox["t", "3"], " ", "u"}], "+", 
            RowBox[{"135603", " ", 
             SuperscriptBox["t", "2"], " ", 
             SuperscriptBox["u", "2"]}], "+", 
            RowBox[{"135355", " ", "t", " ", 
             SuperscriptBox["u", "3"]}], "-", 
            RowBox[{"131521570", " ", 
             SuperscriptBox["u", "4"]}]}], ")"}]}], "+", 
         RowBox[{"25515000", " ", 
          SuperscriptBox["u", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t", "2"], "+", 
            RowBox[{"t", " ", "u"}], "-", 
            RowBox[{"18990", " ", 
             SuperscriptBox["u", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",ExpressionUUID->"55bf4f43-c26b-416d-809a-\
b7d99eb33db4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "double trace ",
 Cell[BoxData[
  SubscriptBox[
   SuperscriptBox["V", 
    RowBox[{"(", 
     RowBox[{"3", ",", "n"}], ")"}]], 
   RowBox[{"12", ";", "34"}]]],ExpressionUUID->
  "01af77f1-104f-4724-a1dc-6642f72e4063"],
 " "
}], "Subsection",
 CellChangeTimes->{{3.9306074718139553`*^9, 3.930607490569878*^9}, {
  3.9306198280801077`*^9, 3.9306198281238127`*^9}, {3.9306198934737883`*^9, 
  3.930619900051795*^9}, {3.9306199433839483`*^9, 
  3.9306199433839703`*^9}},ExpressionUUID->"a98b766c-f67f-413b-9103-\
c74f977a69db"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", "8"], " ", 
   SuperscriptBox["\[Alpha]p", "9"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "19"}], "+", 
          RowBox[{"7", " ", "n"}]}], ")"}], " ", 
        SuperscriptBox["s", "9"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "s"}], "]"}]}], ")"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["t", "9"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "t"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["u", "9"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "u"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
  "2239488000"]], "Input",ExpressionUUID->"4e2535ab-68ef-4116-a551-\
9e3b7686d122"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", "6"], " ", 
    SuperscriptBox["\[Alpha]p", "10"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"68", "+", 
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}], " ", 
       SuperscriptBox["s", "10"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "s"}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["t", "10"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"-", "t"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["u", "10"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"-", "u"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], "746496000"]}]], "Input",ExpressionUUID\
->"3443b5d9-824b-41b6-8786-9b19fc93f254"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", "10"], " ", 
   SuperscriptBox["\[Alpha]p", "11"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["s", "9"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"3360586", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3434979"}], "+", 
              RowBox[{"848204", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["s", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"122", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "123"}], "+", 
              RowBox[{"28", " ", "n"}]}], ")"}]}]}], ")"}], " ", "s", " ", 
         "t"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"122", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "123"}], "+", 
              RowBox[{"28", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["t", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", "s"}], "]"}]}], "+", 
     RowBox[{"42", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["t", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["s", "2"], "+", 
           RowBox[{"s", " ", "t"}], "-", 
           RowBox[{"2414", " ", 
            SuperscriptBox["t", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "t"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["u", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["t", "2"], "+", 
           RowBox[{"t", " ", "u"}], "-", 
           RowBox[{"2414", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "u"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
  "2949674434560000"]], "Input",
 CellChangeTimes->{
  3.930622986936681*^9},ExpressionUUID->"e5a11f05-af94-46c9-95e0-\
b144a543d059"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", "49161240576000"], 
   RowBox[{
    SuperscriptBox["\[Pi]", "6"], " ", 
    SuperscriptBox["\[Alpha]p", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["s", "10"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "s"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "19"}], "+", 
            RowBox[{"7", " ", "n"}]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18990", " ", 
             SuperscriptBox["s", "2"]}], "-", 
            RowBox[{"s", " ", "t"}], "-", 
            SuperscriptBox["t", "2"]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"68", "+", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"17074", " ", 
             SuperscriptBox["s", "2"]}], "+", 
            RowBox[{"s", " ", "t"}], "+", 
            SuperscriptBox["t", "2"]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["t", "10"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "t"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["s", "2"], "+", 
            RowBox[{"s", " ", "t"}], "-", 
            RowBox[{"18990", " ", 
             SuperscriptBox["t", "2"]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["s", "2"], "+", 
            RowBox[{"s", " ", "t"}], "+", 
            RowBox[{"17074", " ", 
             SuperscriptBox["t", "2"]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "10"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "u"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t", "2"], "+", 
            RowBox[{"t", " ", "u"}], "-", 
            RowBox[{"18990", " ", 
             SuperscriptBox["u", "2"]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t", "2"], "+", 
            RowBox[{"t", " ", "u"}], "+", 
            RowBox[{"17074", " ", 
             SuperscriptBox["u", "2"]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",ExpressionUUID->"db9ce385-5ee8-43a4-9b44-\
6ecd553a323d"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", "418116351098880000000"], 
   RowBox[{
    SuperscriptBox["\[Pi]", "6"], " ", 
    SuperscriptBox["\[Alpha]p", "13"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["s", "9"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", " ", 
          RowBox[{"(", 
           RowBox[{"11989785874", "+", 
            RowBox[{"7", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1914039957"}], "+", 
               RowBox[{"521900423", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["s", "4"]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{"729178", "+", 
            RowBox[{"7", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "95529"}], "+", 
               RowBox[{"20831", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["s", "3"], " ", "t"}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{"405506", "+", 
            RowBox[{"7", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "53133"}], "+", 
               RowBox[{"11587", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "2"]}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{"458", "+", 
            RowBox[{"7", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "69"}], "+", 
               RowBox[{"16", " ", "n"}]}], ")"}]}]}], ")"}], " ", "s", " ", 
          SuperscriptBox["t", "3"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"458", "+", 
            RowBox[{"7", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "69"}], "+", 
               RowBox[{"16", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["t", "4"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "s"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["t", "9"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"248", " ", 
          SuperscriptBox["s", "4"]}], "+", 
         RowBox[{"496", " ", 
          SuperscriptBox["s", "3"], " ", "t"}], "+", 
         RowBox[{"135603", " ", 
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox["t", "2"]}], "+", 
         RowBox[{"135355", " ", "s", " ", 
          SuperscriptBox["t", "3"]}], "-", 
         RowBox[{"131521570", " ", 
          SuperscriptBox["t", "4"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "t"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["u", "9"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"248", " ", 
          SuperscriptBox["t", "4"]}], "+", 
         RowBox[{"496", " ", 
          SuperscriptBox["t", "3"], " ", "u"}], "+", 
         RowBox[{"135603", " ", 
          SuperscriptBox["t", "2"], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"135355", " ", "t", " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{"131521570", " ", 
          SuperscriptBox["u", "4"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "u"}], "]"}]}], "+", 
      RowBox[{"12757500", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"68", "+", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}], 
          " ", 
          SuperscriptBox["s", "11"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18990", " ", 
             SuperscriptBox["s", "2"]}], "-", 
            RowBox[{"s", " ", "t"}], "-", 
            SuperscriptBox["t", "2"]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"-", "s"}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["t", "11"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["s", "2"], "+", 
            RowBox[{"s", " ", "t"}], "-", 
            RowBox[{"18990", " ", 
             SuperscriptBox["t", "2"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"-", "t"}], "]"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["u", "11"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t", "2"], "+", 
            RowBox[{"t", " ", "u"}], "-", 
            RowBox[{"18990", " ", 
             SuperscriptBox["u", "2"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"-", "u"}], "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ")"}]}]}]}]], "Input",Expre\
ssionUUID->"fa8ba744-cb4e-4309-8bae-a6067e8cb8df"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.930623186915056*^9},ExpressionUUID->"a1ee9915-9126-45b6-a4c2-\
aa491b78eaf6"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.930623190027453*^9, 
  3.930623190621971*^9}},ExpressionUUID->"674cff6c-3c29-482f-8564-\
38a9fa702948"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"New Kernel",
WindowSize->{1470, 822},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e192bbde-1588-4981-87f0-401c95898642"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 164, 3, 69, "Chapter",ExpressionUUID->"24be2b78-b899-4d97-8d41-3561bae34ff1"],
Cell[747, 27, 1377, 24, 135, "Text",ExpressionUUID->"2d6b3f5a-3264-493f-9728-a9b05c02efd3"],
Cell[CellGroupData[{
Cell[2149, 55, 154, 3, 67, "Section",ExpressionUUID->"8fd64ff3-5da1-4430-a152-d7521cef8e40"],
Cell[CellGroupData[{
Cell[2328, 62, 749, 17, 54, "Subsection",ExpressionUUID->"b942bd6a-359e-4aef-a6d9-8da928f40363"],
Cell[3080, 81, 890, 28, 53, "Input",ExpressionUUID->"2b40bc3e-36e2-41c0-9769-4602aba85dc6"],
Cell[3973, 111, 1359, 43, 48, "Input",ExpressionUUID->"f0057c36-332a-4a22-af16-62b64408d4c0"],
Cell[5335, 156, 2146, 66, 48, "Input",ExpressionUUID->"1ea979bf-4419-44fd-8609-24289bb290b2"],
Cell[7484, 224, 4308, 124, 119, "Input",ExpressionUUID->"47decd83-3d53-4365-b725-ae2d5e1f6a03"],
Cell[11795, 350, 5941, 168, 142, "Input",ExpressionUUID->"a68f4b07-e5ec-44c7-838b-011f81bf61a2"],
Cell[17739, 520, 9658, 256, 186, "Input",ExpressionUUID->"c59f9a36-17e3-4cf0-8316-9868e09389f2"],
Cell[27400, 778, 154, 3, 30, "Input",ExpressionUUID->"51e3329d-bd4e-49c0-943b-1b092d25bc40"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27591, 786, 678, 17, 61, "Subsection",ExpressionUUID->"768c940e-4070-4465-a939-fe9670910f50"],
Cell[28272, 805, 626, 20, 53, "Input",ExpressionUUID->"32d0f4e8-9ed6-42d9-b35e-c0b53bdffa47"],
Cell[28901, 827, 647, 21, 48, "Input",ExpressionUUID->"90bc41c7-fa22-42d1-86e6-fe32eb4587ff"],
Cell[29551, 850, 1334, 41, 53, "Input",ExpressionUUID->"4ce55dee-564f-4689-895e-983d3b1eca10"],
Cell[30888, 893, 2652, 79, 96, "Input",ExpressionUUID->"867bd3df-5fa9-4c5e-b1d8-ad815ae3451e"],
Cell[33543, 974, 3528, 101, 96, "Input",ExpressionUUID->"5992ad6e-7b4a-44bc-b370-000d02166c42"],
Cell[37074, 1077, 6005, 166, 119, "Input",ExpressionUUID->"804fbbd8-f6f4-4d01-aefa-7fcbe1d25b6a"],
Cell[43082, 1245, 152, 3, 30, "Input",ExpressionUUID->"2e30b245-c949-4591-934a-c8259c4150e1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43283, 1254, 203, 4, 67, "Section",ExpressionUUID->"d304eae1-d10f-44ac-9346-8851b00e7ee1"],
Cell[CellGroupData[{
Cell[43511, 1262, 511, 14, 54, "Subsection",ExpressionUUID->"d37d1bce-2435-4756-a56b-47ff9602cebc"],
Cell[44025, 1278, 871, 28, 53, "Input",ExpressionUUID->"66f37ca2-3b72-4e93-8352-2866c05ee13e"],
Cell[44899, 1308, 1617, 52, 53, "Input",ExpressionUUID->"c3b9cb95-8c36-4aeb-8c99-b9d601ed425d"],
Cell[46519, 1362, 2629, 81, 117, "Input",ExpressionUUID->"a1b4837f-4b91-49e2-b028-46d472766c4a"],
Cell[49151, 1445, 5175, 147, 119, "Input",ExpressionUUID->"dbb744f9-78a7-4240-80ee-52cea273aeb4"],
Cell[54329, 1594, 7925, 225, 207, "Input",ExpressionUUID->"7c63d7e0-cab7-455b-9016-84909e11ab69"],
Cell[62257, 1821, 12447, 335, 345, "Input",ExpressionUUID->"ddbdf9d7-80f6-4cee-92d6-b4c5fda490f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74741, 2161, 582, 16, 61, "Subsection",ExpressionUUID->"f1c588a2-5dd6-494a-9c2f-98cf832c2e26"],
Cell[75326, 2179, 152, 3, 30, "Input",ExpressionUUID->"a3cb67c0-3b83-4cf0-a2df-e07a00b22d8c"],
Cell[75481, 2184, 715, 23, 53, "Input",ExpressionUUID->"c55e4c77-3c8b-4d3b-8c8f-bb276e774e50"],
Cell[76199, 2209, 852, 27, 53, "Input",ExpressionUUID->"fd2f2a6e-12ee-4a6f-b8fe-c4665a7c6ade"],
Cell[77054, 2238, 1617, 50, 53, "Input",ExpressionUUID->"d740b5a1-9386-48b7-9d99-7e51e6931f54"],
Cell[78674, 2290, 2864, 85, 96, "Input",ExpressionUUID->"4122cfe9-db11-4a4a-ab37-b431bbff9e2a"],
Cell[81541, 2377, 4314, 124, 119, "Input",ExpressionUUID->"032daca3-5c35-45c1-bc27-1686a3e95d30"],
Cell[85858, 2503, 7391, 192, 230, "Input",ExpressionUUID->"6421ddff-0d64-4ddd-beb7-25dea49777bb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[93298, 2701, 158, 3, 67, "Section",ExpressionUUID->"26ef9479-eea8-44d7-91f5-21f7d82cbcbb"],
Cell[CellGroupData[{
Cell[93481, 2708, 362, 12, 54, "Subsection",ExpressionUUID->"45aa3431-512d-4f11-bb3a-05be98b099ff"],
Cell[93846, 2722, 1110, 35, 53, "Input",ExpressionUUID->"033d06ca-aa7c-407f-b10c-e37e0f51f999"],
Cell[94959, 2759, 1947, 61, 53, "Input",ExpressionUUID->"536e9307-381d-41cb-9a0a-e04c8159c3f4"],
Cell[96909, 2822, 3544, 108, 96, "Input",ExpressionUUID->"741460de-2775-4d66-8d9f-06988e013dec"],
Cell[100456, 2932, 6808, 190, 186, "Input",ExpressionUUID->"9512130b-5c09-4b5d-9caa-7e55397ce970"],
Cell[107267, 3124, 11412, 308, 276, "Input",ExpressionUUID->"55bf4f43-c26b-416d-809a-b7d99eb33db4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118716, 3437, 541, 15, 61, "Subsection",ExpressionUUID->"a98b766c-f67f-413b-9103-c74f977a69db"],
Cell[119260, 3454, 976, 32, 53, "Input",ExpressionUUID->"4e2535ab-68ef-4116-a551-9e3b7686d122"],
Cell[120239, 3488, 979, 30, 53, "Input",ExpressionUUID->"3443b5d9-824b-41b6-8786-9b19fc93f254"],
Cell[121221, 3520, 2161, 67, 53, "Input",ExpressionUUID->"e5a11f05-af94-46c9-95e0-b144a543d059"],
Cell[123385, 3589, 3207, 93, 96, "Input",ExpressionUUID->"db9ce385-5ee8-43a4-9b44-6ecd553a323d"],
Cell[126595, 3684, 5076, 140, 163, "Input",ExpressionUUID->"fa8ba744-cb4e-4309-8bae-a6067e8cb8df"],
Cell[131674, 3826, 147, 3, 52, "Input",ExpressionUUID->"a1ee9915-9126-45b6-a4c2-aa491b78eaf6"],
Cell[131824, 3831, 152, 3, 30, "Input",ExpressionUUID->"674cff6c-3c29-482f-8564-38a9fa702948"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


